Graph Based Classification Methods Using Inaccurate External Classifier Information

In this paper we consider the problem of collectively classifying entities where relational information is available across the entities. In practice inaccurate class distribution for each entity is often available from another (external) classifier. For example this distribution could come from a classifier built using content features or a simple dictionary. Given the relational and inaccurate external classifier information, we consider two graph based settings in which the problem of collective classification can be solved. In the first setting the class distribution is used to fix labels to a subset of nodes and the labels for the remaining nodes are obtained like in a transductive setting. In the other setting the class distributions of all nodes are used to define the fitting function part of a graph regularized objective function. We define a generalized objective function that handles both the settings. Methods like harmonic Gaussian field and local-global consistency (LGC) reported in the literature can be seen as special cases. We extend the LGC and weighted vote relational neighbor classification (WvRN) methods to support usage of external classifier information. We also propose an efficient least squares regularization (LSR) based method and relate it to information regularization methods. All the methods are evaluated on several benchmark and real world datasets. Considering together speed, robustness and accuracy, experimental results indicate that the LSR and WvRN-extension methods perform better than other methods.

==> SIAM Submissions_files/urchin.js <==
//-- Google Analytics Urchin Module
//-- Copyright 2007 Google, All Rights Reserved.

//-- Urchin On Demand Settings ONLY
var _uacct="";			// set up the Urchin Account
var _userv=1;			// service mode (0=local,1=remote,2=both)

//-- UTM User Settings
var _ufsc=1;			// set client info flag (1=on|0=off)
var _udn="auto";		// (auto|none|domain) set the domain name for cookies
var _uhash="on";		// (on|off) unique domain hash for cookies
var _utimeout="1800";   	// set the inactive session timeout in seconds
var _ugifpath="/__utm.gif";	// set the web path to the __utm.gif file
var _utsp="|";			// transaction field separator
var _uflash=1;			// set flash version detect option (1=on|0=off)
var _utitle=1;			// set the document title detect option (1=on|0=off)
var _ulink=0;			// enable linker functionality (1=on|0=off)
var _uanchor=0;			// enable use of anchors for campaign (1=on|0=off)
var _utcp="/";			// the cookie path for tracking
var _usample=100;		// The sampling % of visitors to track (1-100).

//-- UTM Campaign Tracking Settings
var _uctm=1;			// set campaign tracking module (1=on|0=off)
var _ucto="15768000";		// set timeout in seconds (6 month default)
var _uccn="utm_campaign";	// name
var _ucmd="utm_medium";		// medium (cpc|cpm|link|email|organic)
var _ucsr="utm_source";		// source
var _uctr="utm_term";		// term/keyword
var _ucct="utm_content";	// content
var _ucid="utm_id";		// id number
var _ucno="utm_nooverride";	// don't override

//-- Auto/Organic Sources and Keywords
var _uOsr=new Array();
var _uOkw=new Array();
_uOsr[0]="google";	_uOkw[0]="q";
_uOsr[1]="yahoo";	_uOkw[1]="p";
_uOsr[2]="msn";		_uOkw[2]="q";
_uOsr[3]="aol";		_uOkw[3]="query";
_uOsr[4]="aol";		_uOkw[4]="encquery";
_uOsr[5]="lycos";	_uOkw[5]="query";
_uOsr[6]="ask";		_uOkw[6]="q";
_uOsr[7]="altavista";	_uOkw[7]="q";
_uOsr[8]="netscape";	_uOkw[8]="query";
_uOsr[9]="cnn";	_uOkw[9]="query";
_uOsr[10]="looksmart";	_uOkw[10]="qt";
_uOsr[11]="about";	_uOkw[11]="terms";
_uOsr[12]="mamma";	_uOkw[12]="query";
_uOsr[13]="alltheweb";	_uOkw[13]="q";
_uOsr[14]="gigablast";	_uOkw[14]="q";
_uOsr[15]="voila";	_uOkw[15]="rdata";
_uOsr[16]="virgilio";	_uOkw[16]="qs";
_uOsr[17]="live";	_uOkw[17]="q";
_uOsr[18]="baidu";	_uOkw[18]="wd";
_uOsr[19]="alice";	_uOkw[19]="qs";
_uOsr[20]="yandex";	_uOkw[20]="text";
_uOsr[21]="najdi";	_uOkw[21]="q";
_uOsr[22]="aol";	_uOkw[22]="q";
_uOsr[23]="club-internet"; _uOkw[23]="query";
_uOsr[24]="mama";	_uOkw[24]="query";
_uOsr[25]="seznam";	_uOkw[25]="q";
_uOsr[26]="search";	_uOkw[26]="q";
_uOsr[27]="wp";	_uOkw[27]="szukaj";
_uOsr[28]="onet";	_uOkw[28]="qt";
_uOsr[29]="netsprint";	_uOkw[29]="q";
_uOsr[30]="google.interia";	_uOkw[30]="q";
_uOsr[31]="szukacz";	_uOkw[31]="q";
_uOsr[32]="yam";	_uOkw[32]="k";
_uOsr[33]="pchome";	_uOkw[33]="q";
_uOsr[34]="kvasir";	_uOkw[34]="searchExpr";
_uOsr[35]="sesam";	_uOkw[35]="q";
_uOsr[36]="ozu"; _uOkw[36]="q";
_uOsr[37]="terra"; _uOkw[37]="query";
_uOsr[38]="nostrum"; _uOkw[38]="query";
_uOsr[39]="mynet"; _uOkw[39]="q";
_uOsr[40]="ekolay"; _uOkw[40]="q";
_uOsr[41]="search.ilse"; _uOkw[41]="search_for";
_uOsr[42]="bing"; _uOkw[42]="q";

//-- Auto/Organic Keywords to Ignore
var _uOno=new Array();
//_uOno[0]="urchin";
//_uOno[1]="urchin.com";
//_uOno[2]="www.urchin.com";

//-- Referral domains to Ignore
var _uRno=new Array();
//_uRno[0]=".urchin.com";

//-- **** Don't modify below this point ***
var _uff,_udh,_udt,_ubl=0,_udo="",_uu,_ufns=0,_uns=0,_ur="-",_ufno=0,_ust=0,_ubd=document,_udl=_ubd.location,_udlh="",_uwv="1.3";
var _ugifpath2="http://www.google-analytics.com/__utm.gif";
if (_udl.hash) _udlh=_udl.href.substring(_udl.href.indexOf('#'));
if (_udl.protocol=="https:") _ugifpath2="https://ssl.google-analytics.com/__utm.gif";
if (!_utcp || _utcp=="") _utcp="/";
function urchinTracker(page) {
 if (_udl.protocol=="file:") return;
 if (_uff && (!page || page=="")) return;
 var a,b,c,xx,v,z,k,x="",s="",f=0,nv=0;
 var nx=" expires="+_uNx()+";";
 var dc=_ubd.cookie;
 _udh=_uDomain();
 if (!_uVG()) return;
 _uu=Math.round(Math.random()*2147483647);
 _udt=new Date();
 _ust=Math.round(_udt.getTime()/1000);
 a=dc.indexOf("__utma="+_udh+".");
 b=dc.indexOf("__utmb="+_udh);
 c=dc.indexOf("__utmc="+_udh);
 if (_udn && _udn!="") { _udo=" domain="+_udn+";"; }
 if (_utimeout && _utimeout!="") {
  x=new Date(_udt.getTime()+(_utimeout*1000));
  x=" expires="+x.toGMTString()+";";
 }
 if (_ulink) {
  if (_uanchor && _udlh && _udlh!="") s=_udlh+"&";
  s+=_udl.search;
  if(s && s!="" && s.indexOf("__utma=")>=0) {
   if (!(_uIN(a=_uGC(s,"__utma=","&")))) a="-";
   if (!(_uIN(b=_uGC(s,"__utmb=","&")))) b="-";
   if (!(_uIN(c=_uGC(s,"__utmc=","&")))) c="-";
   v=_uGC(s,"__utmv=","&");
   z=_uGC(s,"__utmz=","&");
   k=_uGC(s,"__utmk=","&");
   xx=_uGC(s,"__utmx=","&");
   if ((k*1) != ((_uHash(a+b+c+xx+z+v)*1)+(_udh*1))) {_ubl=1;a="-";b="-";c="-";xx="-";z="-";v="-";}
   if (a!="-" && b!="-" && c!="-") f=1;
   else if(a!="-") f=2;
  }
 }
 if(f==1) {
  _ubd.cookie="__utma="+a+"; path="+_utcp+";"+nx+_udo;
  _ubd.cookie="__utmb="+b+"; path="+_utcp+";"+x+_udo;
  _ubd.cookie="__utmc="+c+"; path="+_utcp+";"+_udo;
 } else if (f==2) {
  a=_uFixA(s,"&",_ust);
  _ubd.cookie="__utma="+a+"; path="+_utcp+";"+nx+_udo;
  _ubd.cookie="__utmb="+_udh+"; path="+_utcp+";"+x+_udo;
  _ubd.cookie="__utmc="+_udh+"; path="+_utcp+";"+_udo;
  _ufns=1;
 } else if (a>=0 && b>=0 && c>=0) {
   b = _uGC(dc,"__utmb="+_udh,";");
   b = ("-" == b) ? _udh : b;  
  _ubd.cookie="__utmb="+b+"; path="+_utcp+";"+x+_udo;
 } else {
  if (a>=0) a=_uFixA(_ubd.cookie,";",_ust);
  else {
   a=_udh+"."+_uu+"."+_ust+"."+_ust+"."+_ust+".1";
   nv=1;
  }
  _ubd.cookie="__utma="+a+"; path="+_utcp+";"+nx+_udo;
  _ubd.cookie="__utmb="+_udh+"; path="+_utcp+";"+x+_udo;
  _ubd.cookie="__utmc="+_udh+"; path="+_utcp+";"+_udo;
  _ufns=1;
 }
 if (_ulink && xx && xx!="" && xx!="-") {
   xx=_uUES(xx);
   if (xx.indexOf(";")==-1) _ubd.cookie="__utmx="+xx+"; path="+_utcp+";"+nx+_udo;
 }
 if (_ulink && v && v!="" && v!="-") {
  v=_uUES(v);
  if (v.indexOf(";")==-1) _ubd.cookie="__utmv="+v+"; path="+_utcp+";"+nx+_udo;
 }
 var wc=window;
 var c=_ubd.cookie;
 if(wc && wc.gaGlobal && wc.gaGlobal.dh==_udh){
  var g=wc.gaGlobal;
  var ua=c.split("__utma="+_udh+".")[1].split(";")[0].split(".");
  if(g.sid)ua[3]=g.sid;
  if(nv>0){
   ua[2]=ua[3];
   if(g.vid){
    var v=g.vid.split(".");
    ua[0]=v[0];
    ua[1]=v[1];
   }
  }
  _ubd.cookie="__utma="+_udh+"."+ua.join(".")+"; path="+_utcp+";"+nx+_udo;
 }
 _uInfo(page);
 _ufns=0;
 _ufno=0;
 if (!page || page=="") _uff=1;
}
function _uGH() {
 var hid;
 var wc=window;
 if (wc && wc.gaGlobal && wc.gaGlobal.hid) {
  hid=wc.gaGlobal.hid;
 } else {
  hid=Math.round(Math.random()*0x7fffffff);
  if (!wc.gaGlobal) wc.gaGlobal={};
  wc.gaGlobal.hid=hid;
 }
 return hid;
}
function _uInfo(page) {
 var p,s="",dm="",pg=_udl.pathname+_udl.search;
 if (page && page!="") pg=_uES(page,1);
 _ur=_ubd.referrer;
 if (!_ur || _ur=="") { _ur="-"; }
 else {
  dm=_ubd.domain;
  if(_utcp && _utcp!="/") dm+=_utcp;
  p=_ur.indexOf(dm);
  if ((p>=0) && (p<=8)) { _ur="0"; }
  if (_ur.indexOf("[")==0 && _ur.lastIndexOf("]")==(_ur.length-1)) { _ur="-"; }
 }
 s+="&utmn="+_uu;
 if (_ufsc) s+=_uBInfo();
 if (_uctm) s+=_uCInfo();
 if (_utitle && _ubd.title && _ubd.title!="") s+="&utmdt="+_uES(_ubd.title);
 if (_udl.hostname && _udl.hostname!="") s+="&utmhn="+_uES(_udl.hostname);
 if (_usample && _usample != 100) s+="&utmsp="+_uES(_usample);
 s+="&utmhid="+_uGH();
 s+="&utmr="+_ur;
 s+="&utmp="+pg;
 if ((_userv==0 || _userv==2) && _uSP()) {
  var i=new Image(1,1);
  i.src=_ugifpath+"?"+"utmwv="+_uwv+s;
  i.onload=function() { _uVoid(); }
 }
 if ((_userv==1 || _userv==2) && _uSP()) {
  var i2=new Image(1,1);
  i2.src=_ugifpath2+"?"+"utmwv="+_uwv+s+"&utmac="+_uacct+"&utmcc="+_uGCS();
  i2.onload=function() { _uVoid(); }
 }
 return;
}
function _uVoid() { return; }
function _uCInfo() {
 if (!_ucto || _ucto=="") { _ucto="15768000"; }
 if (!_uVG()) return;
 var c="",t="-",t2="-",t3="-",o=0,cs=0,cn=0,i=0,z="-",s="";
 if (_uanchor && _udlh && _udlh!="") s=_udlh+"&";
 s+=_udl.search;
 var x=new Date(_udt.getTime()+(_ucto*1000));
 var dc=_ubd.cookie;
 x=" expires="+x.toGMTString()+";";
 if (_ulink && !_ubl) {
  z=_uUES(_uGC(s,"__utmz=","&"));
  if (z!="-" && z.indexOf(";")==-1) { _ubd.cookie="__utmz="+z+"; path="+_utcp+";"+x+_udo; return ""; }
 }
 z=dc.indexOf("__utmz="+_udh+".");
 if (z>-1) { z=_uGC(dc,"__utmz="+_udh+".",";"); }
 else { z="-"; }
 t=_uGC(s,_ucid+"=","&");
 t2=_uGC(s,_ucsr+"=","&");
 t3=_uGC(s,"gclid=","&");
 if ((t!="-" && t!="") || (t2!="-" && t2!="") || (t3!="-" && t3!="")) {
  if (t!="-" && t!="") c+="utmcid="+_uEC(t);
  if (t2!="-" && t2!="") { if (c != "") c+="|"; c+="utmcsr="+_uEC(t2); }
  if (t3!="-" && t3!="") { if (c != "") c+="|"; c+="utmgclid="+_uEC(t3); }
  t=_uGC(s,_uccn+"=","&");
  if (t!="-" && t!="") c+="|utmccn="+_uEC(t);
  else c+="|utmccn=(not+set)";
  t=_uGC(s,_ucmd+"=","&");
  if (t!="-" && t!="") c+="|utmcmd="+_uEC(t);
  else  c+="|utmcmd=(not+set)";
  t=_uGC(s,_uctr+"=","&");
  if (t!="-" && t!="") c+="|utmctr="+_uEC(t);
  else { t=_uOrg(1); if (t!="-" && t!="") c+="|utmctr="+_uEC(t); }
  t=_uGC(s,_ucct+"=","&");
  if (t!="-" && t!="") c+="|utmcct="+_uEC(t);
  t=_uGC(s,_ucno+"=","&");
  if (t=="1") o=1;
  if (z!="-" && o==1) return "";
 }
 if (c=="-" || c=="") { c=_uOrg(); if (z!="-" && _ufno==1)  return ""; }
 if (c=="-" || c=="") { if (_ufns==1)  c=_uRef(); if (z!="-" && _ufno==1)  return ""; }
 if (c=="-" || c=="") {
  if (z=="-" && _ufns==1) { c="utmccn=(direct)|utmcsr=(direct)|utmcmd=(none)"; }
  if (c=="-" || c=="") return "";
 }
 if (z!="-") {
  i=z.indexOf(".");
  if (i>-1) i=z.indexOf(".",i+1);
  if (i>-1) i=z.indexOf(".",i+1);
  if (i>-1) i=z.indexOf(".",i+1);
  t=z.substring(i+1,z.length);
  if (t.toLowerCase()==c.toLowerCase()) cs=1;
  t=z.substring(0,i);
  if ((i=t.lastIndexOf(".")) > -1) {
   t=t.substring(i+1,t.length);
   cn=(t*1);
  }
 }
 if (cs==0 || _ufns==1) {
  t=_uGC(dc,"__utma="+_udh+".",";");
  if ((i=t.lastIndexOf(".")) > 9) {
   _uns=t.substring(i+1,t.length);
   _uns=(_uns*1);
  }
  cn++;
  if (_uns==0) _uns=1;
  _ubd.cookie="__utmz="+_udh+"."+_ust+"."+_uns+"."+cn+"."+c+"; path="+_utcp+"; "+x+_udo;
 }
 if (cs==0 || _ufns==1) return "&utmcn=1";
 else return "&utmcr=1";
}
function _uRef() {
 if (_ur=="0" || _ur=="" || _ur=="-") return "";
 var i=0,h,k,n;
 if ((i=_ur.indexOf("://"))<0 || _uGCse()) return "";
 h=_ur.substring(i+3,_ur.length);
 if (h.indexOf("/") > -1) {
  k=h.substring(h.indexOf("/"),h.length);
  if (k.indexOf("?") > -1) k=k.substring(0,k.indexOf("?"));
  h=h.substring(0,h.indexOf("/"));
 }
 h=h.toLowerCase();
 n=h;
 if ((i=n.indexOf(":")) > -1) n=n.substring(0,i);
 for (var ii=0;ii<_uRno.length;ii++) {
  if ((i=n.indexOf(_uRno[ii].toLowerCase())) > -1 && n.length==(i+_uRno[ii].length)) { _ufno=1; break; }
 }
 if (h.indexOf("www.")==0) h=h.substring(4,h.length);
 return "utmccn=(referral)|utmcsr="+_uEC(h)+"|"+"utmcct="+_uEC(k)+"|utmcmd=referral";
}
function _uOrg(t) {
 if (_ur=="0" || _ur=="" || _ur=="-") return "";
 var i=0,h,k;
 if ((i=_ur.indexOf("://"))<0 || _uGCse()) return "";
 h=_ur.substring(i+3,_ur.length);
 if (h.indexOf("/") > -1) {
  h=h.substring(0,h.indexOf("/"));
 }
 for (var ii=0;ii<_uOsr.length;ii++) {
  if (h.toLowerCase().indexOf(_uOsr[ii].toLowerCase()) > -1) {
   if ((i=_ur.indexOf("?"+_uOkw[ii]+"=")) > -1 || (i=_ur.indexOf("&"+_uOkw[ii]+"=")) > -1) {
    k=_ur.substring(i+_uOkw[ii].length+2,_ur.length);
    if ((i=k.indexOf("&")) > -1) k=k.substring(0,i);
    for (var yy=0;yy<_uOno.length;yy++) {
     if (_uOno[yy].toLowerCase()==k.toLowerCase()) { _ufno=1; break; }
    }
    if (t) return _uEC(k);
    else return "utmccn=(organic)|utmcsr="+_uEC(_uOsr[ii])+"|"+"utmctr="+_uEC(k)+"|utmcmd=organic";
   }
  }
 }
 return "";
}
function _uGCse() {
 var h,p;
 h=p=_ur.split("://")[1];
 if(h.indexOf("/")>-1) {
  h=h.split("/")[0];
  p=p.substring(p.indexOf("/")+1,p.length);
 }
 if(p.indexOf("?")>-1) {
  p=p.split("?")[0];
 }
 if(h.toLowerCase().indexOf("google")>-1) {
  if(_ur.indexOf("?q=")>-1 || _ur.indexOf("&q=")>-1) {
   if (p.toLowerCase().indexOf("cse")>-1) {
    return true;
   }
  }
 }
}
function _uBInfo() {
 var sr="-",sc="-",ul="-",fl="-",cs="-",je=1;
 var n=navigator;
 if (self.screen) {
  sr=screen.width+"x"+screen.height;
  sc=screen.colorDepth+"-bit";
 } else if (self.java) {
  var j=java.awt.Toolkit.getDefaultToolkit();
  var s=j.getScreenSize();
  sr=s.width+"x"+s.height;
 }
 if (n.language) { ul=n.language.toLowerCase(); }
 else if (n.browserLanguage) { ul=n.browserLanguage.toLowerCase(); }
 je=n.javaEnabled()?1:0;
 if (_uflash) fl=_uFlash();
 if (_ubd.characterSet) cs=_uES(_ubd.characterSet);
 else if (_ubd.charset) cs=_uES(_ubd.charset);
 return "&utmcs="+cs+"&utmsr="+sr+"&utmsc="+sc+"&utmul="+ul+"&utmje="+je+"&utmfl="+fl;
}
function __utmSetTrans() {
 var e;
 if (_ubd.getElementById) e=_ubd.getElementById("utmtrans");
 else if (_ubd.utmform && _ubd.utmform.utmtrans) e=_ubd.utmform.utmtrans;
 if (!e) return;
 var l=e.value.split("UTM:");
 var i,i2,c;
 if (_userv==0 || _userv==2) i=new Array();
 if (_userv==1 || _userv==2) { i2=new Array(); c=_uGCS(); }

 for (var ii=0;ii<l.length;ii++) {
  l[ii]=_uTrim(l[ii]);
  if (l[ii].charAt(0)!='T' && l[ii].charAt(0)!='I') continue;
  var r=Math.round(Math.random()*2147483647);
  if (!_utsp || _utsp=="") _utsp="|";
  var f=l[ii].split(_utsp),s="";
  if (f[0].charAt(0)=='T') {
   s="&utmt=tran"+"&utmn="+r;
   f[1]=_uTrim(f[1]); if(f[1]&&f[1]!="") s+="&utmtid="+_uES(f[1]);
   f[2]=_uTrim(f[2]); if(f[2]&&f[2]!="") s+="&utmtst="+_uES(f[2]);
   f[3]=_uTrim(f[3]); if(f[3]&&f[3]!="") s+="&utmtto="+_uES(f[3]);
   f[4]=_uTrim(f[4]); if(f[4]&&f[4]!="") s+="&utmttx="+_uES(f[4]);
   f[5]=_uTrim(f[5]); if(f[5]&&f[5]!="") s+="&utmtsp="+_uES(f[5]);
   f[6]=_uTrim(f[6]); if(f[6]&&f[6]!="") s+="&utmtci="+_uES(f[6]);
   f[7]=_uTrim(f[7]); if(f[7]&&f[7]!="") s+="&utmtrg="+_uES(f[7]);
   f[8]=_uTrim(f[8]); if(f[8]&&f[8]!="") s+="&utmtco="+_uES(f[8]);
  } else {
   s="&utmt=item"+"&utmn="+r;
   f[1]=_uTrim(f[1]); if(f[1]&&f[1]!="") s+="&utmtid="+_uES(f[1]);
   f[2]=_uTrim(f[2]); if(f[2]&&f[2]!="") s+="&utmipc="+_uES(f[2]);
   f[3]=_uTrim(f[3]); if(f[3]&&f[3]!="") s+="&utmipn="+_uES(f[3]);
   f[4]=_uTrim(f[4]); if(f[4]&&f[4]!="") s+="&utmiva="+_uES(f[4]);
   f[5]=_uTrim(f[5]); if(f[5]&&f[5]!="") s+="&utmipr="+_uES(f[5]);
   f[6]=_uTrim(f[6]); if(f[6]&&f[6]!="") s+="&utmiqt="+_uES(f[6]);
  }
  if (_udl.hostname && _udl.hostname!="") s+="&utmhn="+_uES(_udl.hostname);
  if (_usample && _usample != 100) s+="&utmsp="+_uES(_usample);

  if ((_userv==0 || _userv==2) && _uSP()) {
   i[ii]=new Image(1,1);
   i[ii].src=_ugifpath+"?"+"utmwv="+_uwv+s;
   i[ii].onload=function() { _uVoid(); }
  }
  if ((_userv==1 || _userv==2) && _uSP()) {
   i2[ii]=new Image(1,1);
   i2[ii].src=_ugifpath2+"?"+"utmwv="+_uwv+s+"&utmac="+_uacct+"&utmcc="+c;
   i2[ii].onload=function() { _uVoid(); }
  }
 }
 return;
}
function _uFlash() {
 var f="-",n=navigator;
 if (n.plugins && n.plugins.length) {
  for (var ii=0;ii<n.plugins.length;ii++) {
   if (n.plugins[ii].name.indexOf('Shockwave Flash')!=-1) {
    f=n.plugins[ii].description.split('Shockwave Flash ')[1];
    break;
   }
  }
 } else {
  var fl;
  try {
   fl = new ActiveXObject("ShockwaveFlash.ShockwaveFlash.7");
   f = fl.GetVariable("$version");
  } catch(e) {}
  if (f == "-") {
   try {
    fl = new ActiveXObject("ShockwaveFlash.ShockwaveFlash.6");
    f = "WIN 6,0,21,0";
    fl.AllowScriptAccess = "always";
    f = fl.GetVariable("$version");
   } catch(e) {}
  }
  if (f == "-") {
   try {
    fl = new ActiveXObject("ShockwaveFlash.ShockwaveFlash");
    f = fl.GetVariable("$version");
   } catch(e) {}
  }
  if (f != "-") {
   f = f.split(" ")[1].split(",");
   f = f[0] + "." + f[1] + " r" + f[2];
  }
 }
 return f;
}
function __utmLinkerUrl(l,h) {
 var p,k,a="-",b="-",c="-",x="-",z="-",v="-";
 var dc=_ubd.cookie;
 var iq = l.indexOf("?");
 var ih = l.indexOf("#");
 var url=l;
 if (dc) {
  a=_uES(_uGC(dc,"__utma="+_udh+".",";"));
  b=_uES(_uGC(dc,"__utmb="+_udh,";"));
  c=_uES(_uGC(dc,"__utmc="+_udh,";"));
  x=_uES(_uGC(dc,"__utmx="+_udh,";"));
  z=_uES(_uGC(dc,"__utmz="+_udh+".",";"));
  v=_uES(_uGC(dc,"__utmv="+_udh+".",";"));
  k=(_uHash(a+b+c+x+z+v)*1)+(_udh*1);
  p="__utma="+a+"&__utmb="+b+"&__utmc="+c+"&__utmx="+x+"&__utmz="+z+"&__utmv="+v+"&__utmk="+k;
 }
 if (p) {
  if (h && ih>-1) return;
  if (h) { url=l+"#"+p; }
  else {
   if (iq==-1 && ih==-1) url=l+"?"+p;
   else if (ih==-1) url=l+"&"+p;
   else if (iq==-1) url=l.substring(0,ih-1)+"?"+p+l.substring(ih);
   else url=l.substring(0,ih-1)+"&"+p+l.substring(ih);
  }
 }
 return url;
}
function __utmLinker(l,h) {
 if (!_ulink || !l || l=="") return;
 _udl.href=__utmLinkerUrl(l,h);
}
function __utmLinkPost(f,h) {
 if (!_ulink || !f || !f.action) return;
 f.action=__utmLinkerUrl(f.action, h);
 return;
}
function __utmSetVar(v) {
 if (!v || v=="") return;
 if (!_udo || _udo == "") {
  _udh=_uDomain();
  if (_udn && _udn!="") { _udo=" domain="+_udn+";"; }
 }
 if (!_uVG()) return;
 var r=Math.round(Math.random() * 2147483647);
 _ubd.cookie="__utmv="+_udh+"."+_uES(v)+"; path="+_utcp+"; expires="+_uNx()+";"+_udo;
 var s="&utmt=var&utmn="+r;
 if (_usample && _usample != 100) s+="&utmsp="+_uES(_usample);
 if ((_userv==0 || _userv==2) && _uSP()) {
  var i=new Image(1,1);
  i.src=_ugifpath+"?"+"utmwv="+_uwv+s;
  i.onload=function() { _uVoid(); }
 }
 if ((_userv==1 || _userv==2) && _uSP()) {
  var i2=new Image(1,1);
  i2.src=_ugifpath2+"?"+"utmwv="+_uwv+s+"&utmac="+_uacct+"&utmcc="+_uGCS();
  i2.onload=function() { _uVoid(); }
 }
}
function _uGCS() {
 var t,c="",dc=_ubd.cookie;
 if ((t=_uGC(dc,"__utma="+_udh+".",";"))!="-") c+=_uES("__utma="+t+";+");
 if ((t=_uGC(dc,"__utmx="+_udh,";"))!="-") c+=_uES("__utmx="+t+";+");
 if ((t=_uGC(dc,"__utmz="+_udh+".",";"))!="-") c+=_uES("__utmz="+t+";+");
 if ((t=_uGC(dc,"__utmv="+_udh+".",";"))!="-") c+=_uES("__utmv="+t+";");
 if (c.charAt(c.length-1)=="+") c=c.substring(0,c.length-1);
 return c;
}
function _uGC(l,n,s) {
 if (!l || l=="" || !n || n=="" || !s || s=="") return "-";
 var i,i2,i3,c="-";
 i=l.indexOf(n);
 i3=n.indexOf("=")+1;
 if (i > -1) {
  i2=l.indexOf(s,i); if (i2 < 0) { i2=l.length; }
  c=l.substring((i+i3),i2);
 }
 return c;
}
function _uDomain() {
 if (!_udn || _udn=="" || _udn=="none") { _udn=""; return 1; }
 if (_udn=="auto") {
  var d=_ubd.domain;
  if (d.substring(0,4)=="www.") {
   d=d.substring(4,d.length);
  }
  _udn=d;
 }
 _udn = _udn.toLowerCase(); 
 if (_uhash=="off") return 1;
 return _uHash(_udn);
}
function _uHash(d) {
 if (!d || d=="") return 1;
 var h=0,g=0;
 for (var i=d.length-1;i>=0;i--) {
  var c=parseInt(d.charCodeAt(i));
  h=((h << 6) & 0xfffffff) + c + (c << 14);
  if ((g=h & 0xfe00000)!=0) h=(h ^ (g >> 21));
 }
 return h;
}
function _uFixA(c,s,t) {
 if (!c || c=="" || !s || s=="" || !t || t=="") return "-";
 var a=_uGC(c,"__utma="+_udh+".",s);
 var lt=0,i=0;
 if ((i=a.lastIndexOf(".")) > 9) {
  _uns=a.substring(i+1,a.length);
  _uns=(_uns*1)+1;
  a=a.substring(0,i);
  if ((i=a.lastIndexOf(".")) > 7) {
   lt=a.substring(i+1,a.length);
   a=a.substring(0,i);
  }
  if ((i=a.lastIndexOf(".")) > 5) {
   a=a.substring(0,i);
  }
  a+="."+lt+"."+t+"."+_uns;
 }
 return a;
}
function _uTrim(s) {
  if (!s || s=="") return "";
  while ((s.charAt(0)==' ') || (s.charAt(0)=='\n') || (s.charAt(0,1)=='\r')) s=s.substring(1,s.length);
  while ((s.charAt(s.length-1)==' ') || (s.charAt(s.length-1)=='\n') || (s.charAt(s.length-1)=='\r')) s=s.substring(0,s.length-1);
  return s;
}
function _uEC(s) {
  var n="";
  if (!s || s=="") return "";
  for (var i=0;i<s.length;i++) {if (s.charAt(i)==" ") n+="+"; else n+=s.charAt(i);}
  return n;
}
function __utmVisitorCode(f) {
 var r=0,t=0,i=0,i2=0,m=31;
 var a=_uGC(_ubd.cookie,"__utma="+_udh+".",";");
 if ((i=a.indexOf(".",0))<0) return;
 if ((i2=a.indexOf(".",i+1))>0) r=a.substring(i+1,i2); else return "";  
 if ((i=a.indexOf(".",i2+1))>0) t=a.substring(i2+1,i); else return "";  
 if (f) {
  return r;
 } else {
  var c=new Array('A','B','C','D','E','F','G','H','J','K','L','M','N','P','R','S','T','U','V','W','X','Y','Z','1','2','3','4','5','6','7','8','9');
  return c[r>>28&m]+c[r>>23&m]+c[r>>18&m]+c[r>>13&m]+"-"+c[r>>8&m]+c[r>>3&m]+c[((r&7)<<2)+(t>>30&3)]+c[t>>25&m]+c[t>>20&m]+"-"+c[t>>15&m]+c[t>>10&m]+c[t>>5&m]+c[t&m];
 }
}
function _uIN(n) {
 if (!n) return false;
 for (var i=0;i<n.length;i++) {
  var c=n.charAt(i);
  if ((c<"0" || c>"9") && (c!=".")) return false;
 }
 return true;
}
function _uES(s,u) {
 if (typeof(encodeURIComponent) == 'function') {
  if (u) return encodeURI(s);
  else return encodeURIComponent(s);
 } else {
  return escape(s);
 }
}
function _uUES(s) {
 if (typeof(decodeURIComponent) == 'function') {
  return decodeURIComponent(s);
 } else {
  return unescape(s);
 }
}
function _uVG() {
 if((_udn.indexOf("www.google.") == 0 || _udn.indexOf(".google.") == 0 || _udn.indexOf("google.") == 0) && _utcp=='/' && _udn.indexOf("google.org")==-1) {
  return false;
 }
 return true;
}
function _uSP() {
 var s=100;
 if (_usample) s=_usample;
 if(s>=100 || s<=0) return true;
 return ((__utmVisitorCode(1)%10000)<(s*100));
}
function urchinPathCopy(p){
 var d=document,nx,tx,sx,i,c,cs,t,h,o;
 cs=new Array("a","b","c","v","x","z");
 h=_uDomain(); if (_udn && _udn!="") o=" domain="+_udn+";";
 nx=_uNx()+";";
 tx=new Date(); tx.setTime(tx.getTime()+(_utimeout*1000));
 tx=tx.toGMTString()+";";
 sx=new Date(); sx.setTime(sx.getTime()+(_ucto*1000));
 sx=sx.toGMTString()+";";
 for (i=0;i<6;i++){
  t=" expires=";
  if (i==1) t+=tx; else if (i==2) t=""; else if (i==5) t+=sx; else t+=nx;
  c=_uGC(d.cookie,"__utm"+cs[i]+"="+h,";");
  if (c!="-") d.cookie="__utm"+cs[i]+"="+c+"; path="+p+";"+t+o;
 }
}
function _uCO() {
 if (!_utk || _utk=="" || _utk.length<10) return;
 var d='www.google.com';
 if (_utk.charAt(0)=='!') d='analytics.corp.google.com';
 _ubd.cookie="GASO="+_utk+"; path="+_utcp+";"+_udo;
 var sc=document.createElement('script');
 sc.type='text/javascript';
 sc.id="_gasojs";
 sc.src='https://'+d+'/analytics/reporting/overlay_js?gaso='+_utk+'&'+Math.random();
 document.getElementsByTagName('head')[0].appendChild(sc);  
}
function _uGT() {
 var h=location.hash, a;
 if (h && h!="" && h.indexOf("#gaso=")==0) {
  a=_uGC(h,"gaso=","&");
 } else {
  a=_uGC(_ubd.cookie,"GASO=",";");
 }
 return a;
}
var _utk=_uGT();
if (_utk && _utk!="" && _utk.length>10 && _utk.indexOf("=")==-1) {
 if (window.addEventListener) {
  window.addEventListener('load', _uCO, false); 
 } else if (window.attachEvent) { 
  window.attachEvent('onload', _uCO);
 }
}

function _uNx() {
  return (new Date((new Date()).getTime()+63072000000)).toGMTString();
}

